Ellipse Loss for Scene-Compliant Motion Prediction

Motion prediction is a critical part of self-driving technology, responsible for inferring future behavior of traffic actors in autonomous vehicle's surroundings. In order to ensure safe and efficient operations, prediction models need to output accurate trajectories that obey the map constraints. In this paper, we address this task and propose a novel ellipse loss that allows the models to better reason about scene compliance and predict more realistic trajectories. Ellipse loss penalizes off-road predictions directly in a supervised manner, by projecting the output trajectories into the top-down map frame using a differentiable trajectory rasterizer module. Moreover, it takes into account actor dimensions and orientation, providing more direct training signals to the model. We applied ellipse loss to a recently proposed state-of-the-art joint detection-prediction model to showcase its benefits. Evaluation on large-scale autonomous driving data strongly indicates that the method allows for more accurate and more realistic trajectory predictions.

==> scripts/notebook_example.py <==
import torch
import numpy as np
import matplotlib.pyplot as plt


class Pose:
    def __init__(self, cov_mtx, mean, theta):
        self.p = p
        self.cov_mtx = cov_mtx
        self.mean = mean
        self.theta = theta

    def rot_mat(self, theta):
        c = torch.cos(theta)
        s = torch.sin(theta)
        return torch.tensor([[c, -s],
                             [s,  c]],
                            requires_grad=True)
        
    def apply_transform(self, mean, theta, update=False):
        _mean = self.mean + mean
        _theta = self.theta + theta
        if update:
            self.mean = _mean
            self.theta = _theta
        return self.rot_mat(_theta).mm(self.cov_mtx).mm(torch.transpose(self.rot_mat(_theta), 0, 1)), _mean


def get_cost_fn(cov_mtx, mean): # , x_min, x_max, y_min, y_max
    cov_inv = torch.inverse(cov_mtx)
    sigma_1 = 2.6

    return lambda x, y: torch.exp(-0.5 * (cov_inv[0, 0] * (x - mean[0])**2 + (cov_inv[0, 1] + cov_inv[1, 0]) * (x-mean[0]) * (y-mean[1]) + cov_inv[1, 1] * (y - mean[1])**2))     


def plot(p, costs, w):
    p = p.detach()
    x_vals, y_vals = p.unbind(dim=1)

    plt.scatter(x_vals, y_vals, c=costs, cmap = 'RdPu', alpha =0.5)

    # cbar = plt.colorbar()
    plt.gca().set_aspect('equal', adjustable='box')


# Object frame 
x_min = -3 # -1.5
x_max =  5.0
y_min = - 4 # 0.9
y_max =  4 # 0.9


res = 0.1
x_range = torch.arange(x_min, x_max, res)
y_range = torch.arange(y_min, y_max, res)
w = y_range.shape[0]
x_grid, y_grid = torch.meshgrid(x_range, y_range)
p = torch.stack((x_grid, y_grid), dim=-1).reshape(-1, 2)


theta0 = torch.tensor(np.radians(45.))
right_boundary_x = 2.0
mean = torch.tensor([1.5, 0.5])
cov_mtx = torch.tensor([[(2)**2, 0.0], [0.0, (1)**2]])

pose = Pose(cov_mtx, torch.tensor([0., 0.]), torch.tensor(0.))

cov_mtx_rot, mean_trans = pose.apply_transform(mean, theta0, True)
cost_fn = get_cost_fn(cov_mtx_rot.detach(), mean_trans.detach())
# With truncation
thresh = np.exp(-0.5)
# Without truncation
# thresh = 0.0
costs = cost_fn(x_grid, y_grid)
costs[costs<thresh]=0.0


plt.plot([right_boundary_x, right_boundary_x], [-4, 4], c='k')
plot(p, costs.flatten(), w)
plt.axis('off')
plt.tight_layout()
plt.savefig("figs/with_truncation_before.pdf")
plt.clf()


def loss_fn(costs, right_boundary_x, x_grid):
    return costs[x_grid>=right_boundary_x].sum()

def grad_loss_theta(cov_mtx, costs, right_boundary_x):
    dtheta = torch.tensor(np.radians(1.))
    cov_right, mean = pose.apply_transform(torch.zeros(2,), dtheta, False)
    cost_fn = get_cost_fn(cov_right.detach(), mean.detach()) # , x_min, x_max, y_min, y_max
    costs = cost_fn(x_grid, y_grid)
    costs[costs<thresh]= 0.0
    l_right = loss_fn(costs, right_boundary_x, x_grid)

    cov_left, mean = pose.apply_transform(torch.zeros(2,), -dtheta, False)
    cost_fn = get_cost_fn(cov_left.detach(), mean.detach()) # , x_min, x_max, y_min, y_max
    costs = cost_fn(x_grid, y_grid)
    costs[costs<thresh]=0.0
    l_left  = loss_fn(costs, right_boundary_x, x_grid)
        
    return (l_right - l_left) / 2. / dtheta

def grad_loss_x(mean, costs, right_boundary_x):
    dx = torch.tensor(0.1)

    cov_mtx, mean_right = pose.apply_transform(torch.tensor([dx, 0.]), torch.tensor(0.), False)
    cost_fn = get_cost_fn(cov_mtx.detach(), mean_right.detach())
    costs = cost_fn(x_grid, y_grid)
    costs[costs<thresh]=0.0
    l_right = loss_fn(costs, right_boundary_x, x_grid)

    cov_mtx, mean_left = pose.apply_transform(torch.tensor([-dx, 0.]), torch.tensor(0.), False)
    cost_fn = get_cost_fn(cov_mtx.detach(), mean_left.detach())
    costs = cost_fn(x_grid, y_grid)
    costs[costs<thresh]=0.0
    l_left  = loss_fn(costs, right_boundary_x, x_grid)

    return (l_right - l_left) / 2. / dx


mean = torch.tensor([1.5, 0.5])
pose = Pose(cov_mtx, torch.tensor([0., 0.]), torch.tensor(0.))
cov_mtx_rot, mean_trans = pose.apply_transform(mean, theta0, True)
cost_fn = get_cost_fn(cov_mtx_rot.detach(), mean_trans.detach())
costs = cost_fn(x_grid, y_grid)
costs[costs<thresh]=0.0


eps_theta = 1e-3
eps_x = 1e-4
NUM_ITER = 1000
for iter in range(NUM_ITER):
    grad_x = grad_loss_x(mean, costs, right_boundary_x)
    grad_theta = grad_loss_theta(cov_mtx_rot, costs, right_boundary_x)
    
    dx = -eps_x * grad_x
    dtheta = -eps_theta * grad_theta
    cov_mtx_rot, mean = pose.apply_transform(torch.tensor([dx, 0.]), dtheta, True)
    cost_fn = get_cost_fn(cov_mtx_rot.detach(), mean.detach()) # , x_min, x_max, y_min, y_max
    costs = cost_fn(x_grid, y_grid)
    print("Loss %.2f, theta %.2f, mean_x %.2f , grad_x %.2f"%(loss_fn(costs, right_boundary_x, x_grid),
                                                    pose.theta, pose.mean[0], grad_x))
    

cost_fn = get_cost_fn(cov_mtx_rot.detach(), mean.detach())
costs = cost_fn(x_grid, y_grid)
costs[costs<thresh]=0.0
plt.plot([right_boundary_x, right_boundary_x], [-4, 4], c='k')
plot(p, costs.flatten(), w)
plt.axis('off')
plt.tight_layout()
plt.savefig("figs/with_truncation_after.pdf")
plt.clf()

